Six loop analytical calculation of the field anomalous dimension and the critical exponent $\eta$ in $O(n)$-symmetric $\varphi^4$ model

We report on a completely analytical calculation of the field anomalous dimension $\gamma_{\varphi}$ and the critical exponent $\eta$ for the $O(n)$-symmetric $\varphi^4$ model at the record six loop level. We successfully compare our result for $\gamma_{\varphi}$ with $n=1$ with the predictions based on the method of the Borel resummation combined with a conformal mapping. Predictions for seven loop contribution to the field anomalous dimensions are given.

==> anc/README.txt <==
Supplimentary materials for the paper 
'Six loop analytical calculation of the field  anomalous dimension 
and the critical exponent $\eta$ in $O(n)$-symmetric $\varphi^4$ model'
D.V.~Batkovich, K.G.~Chetyrkin, M.V.~Kompaniets

File data.m is Mathematica file which contains diagramwise results for renormalization constants Z2 (up to 6loop) and Z4(up to 5oop) as well as an example how to calculate beta function and field anomalous dimension (gf)

In graphs.pdf all 6 loop diagrams of 1PI  two-point Green function are drawn. Each diagram  is accompanied by Nickel Index (NI) and canonical vertex labelling.

For details about Nickel Index see 
B.Nickel, D.Meiron, G.Baker Preprint University of Guelf Report,1977 \\ \url{http://users.physik.fu-berlin.de/~kleinert/nickel/guelph.pdf}

D.Batkovich, Y.Kirienko, M.Kompaniets and S.Novikov (2014) Graphstate - a tool for graph identification and labelling (Preprint hep-ph/1409.8227)


==> anc/data.m <==
(* Z2 *)
(* Z2 2 loops*)
NI2[2,1] = "e111|e|";
s2[2,1] = 1/6;
r2[2,1] = 2/3 + 1/3 * n;
Z2[2,1] = -1/4 * eps^(-1);

(* 1 *)
(* Z2 3 loops*)
NI2[3,1] = "e112|22|e|";
s2[3,1] = 1/4;
r2[3,1] = 1/27 * (8 + n) * (2 + n);
Z2[3,1] = 1/6 * eps^(-2)-1/12 * eps^(-1);

(* 1 *)
(* Z2 4 loops*)
NI2[4,1] = "e112|23|33|e|";
s2[4,1] = 1/4;
r2[4,1] = 1/81 * (22 + 5 * n) * (2 + n);
Z2[4,1] = -1/12 * eps^(-3)+1/6 * eps^(-2)-1/3 * eps^(-1);

NI2[4,2] = "e112|33|e33||";
s2[4,2] = 1/8;
r2[4,2] = 1/81 * (2 + n) * (20 + n^(2) + 6 * n);
Z2[4,2] = -1/8 * eps^(-3)+1/16 * eps^(-2)+5/32 * eps^(-1);

NI2[4,3] = "e112|e3|333||";
s2[4,3] = 1/12;
r2[4,3] = 1/9 * (2 + n)^(2);
Z2[4,3] = -1/32 * eps^(-2)+5/32 * eps^(-1);

NI2[4,4] = "e123|e23|33||";
s2[4,4] = 1/4;
r2[4,4] = 1/81 * (22 + 5 * n) * (2 + n);
Z2[4,4] = -1/24 * eps^(-3)+7/48 * eps^(-2)-13/96 * eps^(-1);

(* 4 *)
(* Z2 5 loops*)
NI2[5,1] = "e112|23|34|44|e|";
s2[5,1] = 1/4;
r2[5,1] = 1/243 * (60 + n^(2) + 20 * n) * (2 + n);
Z2[5,1] = 1/30 * eps^(-4)-2/15 * eps^(-3)+11/30 * eps^(-2)-7/15 * eps^(-1);

NI2[5,2] = "e112|23|44|e44||";
s2[5,2] = 1/4;
r2[5,2] = 1/243 * (56 + 3 * n^(2) + 22 * n) * (2 + n);
Z2[5,2] = 7/120 * eps^(-4)-9/80 * eps^(-3)+11/160 * eps^(-2)+(137/960 - 3/20 * Zeta[3]) * eps^(-1);

NI2[5,3] = "e112|23|e4|444||";
s2[5,3] = 1/6;
r2[5,3] = 1/81 * (8 + n) * (2 + n)^(2);
Z2[5,3] = 11/480 * eps^(-3)-23/240 * eps^(-2)+7/128 * eps^(-1);

NI2[5,4] = "e112|33|444|e4||";
s2[5,4] = 1/24;
r2[5,4] = 1/81 * (8 + n) * (2 + n)^(2);
Z2[5,4] = 7/240 * eps^(-3)-17/240 * eps^(-2)-149/960 * eps^(-1);

NI2[5,5] = "e112|33|e44|44||";
s2[5,5] = 1/16;
r2[5,5] = 1/243 * (48 + n^(3) + 8 * n^(2) + 24 * n) * (2 + n);
Z2[5,5] = 1/10 * eps^(-4)-1/20 * eps^(-3)-1/8 * eps^(-2)+(-13/80 + 1/5 * Zeta[3]) * eps^(-1);

NI2[5,6] = "e112|34|334|4|e|";
s2[5,6] = 1/2;
r2[5,6] = 1/243 * (60 + n^(2) + 20 * n) * (2 + n);
Z2[5,6] = 1/40 * eps^(-4)-23/240 * eps^(-3)+77/480 * eps^(-2)+(-331/960 + 3/10 * Zeta[3]) * eps^(-1);

NI2[5,7] = "e112|34|e34|44||";
s2[5,7] = 1/4;
r2[5,7] = 1/243 * (56 + 3 * n^(2) + 22 * n) * (2 + n);
Z2[5,7] = 1/30 * eps^(-4)-13/120 * eps^(-3)+19/240 * eps^(-2)+(13/160 - 1/20 * Zeta[3]) * eps^(-1);

NI2[5,8] = "e112|e3|344|44||";
s2[5,8] = 1/8;
r2[5,8] = 1/81 * (8 + n) * (2 + n)^(2);
Z2[5,8] = 1/80 * eps^(-3)-3/40 * eps^(-2)+209/960 * eps^(-1);

NI2[5,9] = "e123|234|34|4|e|";
s2[5,9] = 1/6;
r2[5,9] = 1/81 * (22 + 5 * n) * (2 + n);
Z2[5,9] = 3/5 * Zeta[3] * eps^(-2)+(-3/5 * Zeta[4] - 3/10 * Zeta[3]) * eps^(-1);

NI2[5,10] = "e123|e23|44|44||";
s2[5,10] = 1/8;
r2[5,10] = 1/243 * (56 + 3 * n^(2) + 22 * n) * (2 + n);
Z2[5,10] = 1/60 * eps^(-4)-7/120 * eps^(-3)-11/240 * eps^(-2)+(277/480 - 3/5 * Zeta[3]) * eps^(-1);

NI2[5,11] = "e123|e24|34|44||";
s2[5,11] = 1/2;
r2[5,11] = 1/243 * (60 + n^(2) + 20 * n) * (2 + n);
Z2[5,11] = 1/120 * eps^(-4)-1/16 * eps^(-3)+39/160 * eps^(-2)+(-347/960 + 1/10 * Zeta[3]) * eps^(-1);

(* 11 *)
(* Z2 6 loops*)
NI2[6,1] = "e112|23|34|45|55|e|";
s2[6,1] = 1/4;
r2[6,1] = 1/729 * (164 + 7 * n^(2) + 72 * n) * (2 + n);
Z2[6,1] = -1/90 * eps^(-5)+13/180 * eps^(-4)-13/45 * eps^(-3)+133/180 * eps^(-2)-4/3 * eps^(-1);

NI2[6,2] = "e112|23|34|55|e55||";
s2[6,2] = 1/4;
r2[6,2] = 1/729 * (152 + n^(3) + 14 * n^(2) + 76 * n) * (2 + n);
Z2[6,2] = -1/48 * eps^(-5)+121/1440 * eps^(-4)-11/64 * eps^(-3)+(289/5760 + 13/120 * Zeta[3]) * eps^(-2)+(5809/11520 - 1/40 * Zeta[4] - 53/240 * Zeta[3]) * eps^(-1);

NI2[6,3] = "e112|23|34|e5|555||";
s2[6,3] = 1/6;
r2[6,3] = 1/243 * (22 + 5 * n) * (2 + n)^(2);
Z2[6,3] = -31/2880 * eps^(-4)+191/2880 * eps^(-3)-47/256 * eps^(-2)+1675/4608 * eps^(-1);

NI2[6,4] = "e112|23|44|455|5|e|";
s2[6,4] = 1/8;
r2[6,4] = 1/729 * (2 + n) * (156 + 11 * n^(2) + 76 * n);
Z2[6,4] = -1/40 * eps^(-5)+7/80 * eps^(-4)-67/480 * eps^(-3)+(29/960 + 1/20 * Zeta[3]) * eps^(-2)+(-49/640 + 3/40 * Zeta[4] - 43/120 * Zeta[3]) * eps^(-1);

NI2[6,5] = "e112|23|44|555|e5||";
s2[6,5] = 1/12;
r2[6,5] = 1/243 * (22 + 5 * n) * (2 + n)^(2);
Z2[6,5] = -1/64 * eps^(-4)+3/64 * eps^(-3)-19/3840 * eps^(-2)+(707/7680 + 1/30 * Zeta[3]) * eps^(-1);

NI2[6,6] = "e112|23|44|e55|55||";
s2[6,6] = 1/8;
r2[6,6] = 1/729 * (2 + n) * (136 + 3 * n^(3) + 24 * n^(2) + 80 * n);
Z2[6,6] = -11/240 * eps^(-5)+41/480 * eps^(-4)-23/960 * eps^(-3)+(-11/384 - 1/24 * Zeta[3]) * eps^(-2)+(-187/768 + 1/8 * Zeta[4] + 1/48 * Zeta[3]) * eps^(-1);

NI2[6,7] = "e112|23|45|445|5|e|";
s2[6,7] = 1/2;
r2[6,7] = 1/729 * (164 + 7 * n^(2) + 72 * n) * (2 + n);
Z2[6,7] = -7/720 * eps^(-5)+17/288 * eps^(-4)-563/2880 * eps^(-3)+(2269/5760 - 13/60 * Zeta[3]) * eps^(-2)+(-497/3840 + 1/20 * Zeta[4] + 9/40 * Zeta[3]) * eps^(-1);

NI2[6,8] = "e112|23|45|e45|55||";
s2[6,8] = 1/4;
r2[6,8] = 1/729 * (2 + n) * (156 + 11 * n^(2) + 76 * n);
Z2[6,8] = -11/720 * eps^(-5)+103/1440 * eps^(-4)-127/960 * eps^(-3)+(31/1152 + 1/5 * Zeta[3]) * eps^(-2)+(2843/11520 - 3/40 * Zeta[4] - 3/10 * Zeta[3]) * eps^(-1);

NI2[6,9] = "e112|23|e4|455|55||";
s2[6,9] = 1/4;
r2[6,9] = 1/729 * (8 + n)^(2) * (2 + n)^(2);
Z2[6,9] = -7/720 * eps^(-4)+37/720 * eps^(-3)-307/2880 * eps^(-2)+(-1/240 + 1/120 * Zeta[3]) * eps^(-1);

NI2[6,10] = "e112|33|344|5|55|e|";
s2[6,10] = 1/16;
r2[6,10] = 1/729 * (144 + n^(3) + 18 * n^(2) + 80 * n) * (2 + n);
Z2[6,10] = -7/180 * eps^(-5)+3/40 * eps^(-4)+7/720 * eps^(-3)+(-59/480 + 1/10 * Zeta[3]) * eps^(-2)+(959/2880 + 3/20 * Zeta[4] - 1/20 * Zeta[3]) * eps^(-1);

NI2[6,11] = "e112|33|444|55|5|e|";
s2[6,11] = 1/48;
r2[6,11] = 1/243 * (2 + n)^(2) * (20 + n^(2) + 6 * n);
Z2[6,11] = -1/40 * eps^(-4)+13/320 * eps^(-3)+29/320 * eps^(-2)+(221/1280 - 7/80 * Zeta[3]) * eps^(-1);

NI2[6,12] = "e112|33|445|45|5|e|";
s2[6,12] = 1/4;
r2[6,12] = 1/729 * (152 + n^(3) + 14 * n^(2) + 76 * n) * (2 + n);
Z2[6,12] = -13/720 * eps^(-5)+103/1440 * eps^(-4)-377/2880 * eps^(-3)+(155/1152 - 19/120 * Zeta[3]) * eps^(-2)+(703/1280 - 1/20 * Zeta[4] - 1/48 * Zeta[3]) * eps^(-1);

NI2[6,13] = "e112|33|445|e5|55||";
s2[6,13] = 1/16;
r2[6,13] = 1/729 * (8 + n)^(2) * (2 + n)^(2);
Z2[6,13] = -1/72 * eps^(-4)+1/18 * eps^(-3)-7/288 * eps^(-2)-11/24 * eps^(-1);

NI2[6,14] = "e112|33|e34|5|555||";
s2[6,14] = 1/12;
r2[6,14] = 1/243 * (2 + n)^(2) * (20 + n^(2) + 6 * n);
Z2[6,14] = -13/720 * eps^(-4)+197/2880 * eps^(-3)-1/48 * eps^(-2)+(-223/2304 - 1/48 * Zeta[3]) * eps^(-1);

NI2[6,15] = "e112|33|e44|55|55||";
s2[6,15] = 1/32;
r2[6,15] = 1/729 * (112 + 10 * n^(3) + 40 * n^(2) + 80 * n + n^(4)) * (2 + n);
Z2[6,15] = -1/12 * eps^(-5)+1/24 * eps^(-4)+5/48 * eps^(-3)+(13/96 - 1/6 * Zeta[3]) * eps^(-2)+(29/192 - 1/4 * Zeta[4] + 1/12 * Zeta[3]) * eps^(-1);

NI2[6,16] = "e112|33|e45|45|55||";
s2[6,16] = 1/8;
r2[6,16] = 1/729 * (2 + n) * (136 + 3 * n^(3) + 24 * n^(2) + 80 * n);
Z2[6,16] = -1/36 * eps^(-5)+31/360 * eps^(-4)-13/240 * eps^(-3)+(-11/288 - 1/60 * Zeta[3]) * eps^(-2)+(-511/2880 - 1/40 * Zeta[4] + 23/120 * Zeta[3]) * eps^(-1);

NI2[6,17] = "e112|34|334|5|55|e|";
s2[6,17] = 1/8;
r2[6,17] = 1/729 * (164 + 7 * n^(2) + 72 * n) * (2 + n);
Z2[6,17] = -1/72 * eps^(-5)+13/240 * eps^(-4)-17/288 * eps^(-3)+(5/192 - 1/10 * Zeta[3]) * eps^(-2)+(-341/5760 - 3/20 * Zeta[4] + 7/60 * Zeta[3]) * eps^(-1);

NI2[6,18] = "e112|34|335|4|55|e|";
s2[6,18] = 1/8;
r2[6,18] = 1/729 * (160 + n^(3) + 10 * n^(2) + 72 * n) * (2 + n);
Z2[6,18] = -1/72 * eps^(-5)+13/240 * eps^(-4)-17/288 * eps^(-3)+(5/192 + 1/15 * Zeta[3]) * eps^(-2)+(-341/5760 - 11/40 * Zeta[4] + 9/20 * Zeta[3]) * eps^(-1);

NI2[6,19] = "e112|34|335|5|e55||";
s2[6,19] = 1/4;
r2[6,19] = 1/729 * (2 + n) * (156 + 11 * n^(2) + 76 * n);
Z2[6,19] = -7/360 * eps^(-5)+1/15 * eps^(-4)-37/720 * eps^(-3)+(-17/480 - 1/60 * Zeta[3]) * eps^(-2)+(553/2880 - 1/40 * Zeta[4] - 19/120 * Zeta[3]) * eps^(-1);

NI2[6,20] = "e112|34|335|e|555||";
s2[6,20] = 1/24;
r2[6,20] = 1/243 * (22 + 5 * n) * (2 + n)^(2);
Z2[6,20] = -7/480 * eps^(-4)+11/240 * eps^(-3)+7/384 * eps^(-2)+3/256 * eps^(-1);

NI2[6,21] = "e112|34|345|45|5|e|";
s2[6,21] = 1/2;
r2[6,21] = 1/729 * (8 + n) * (22 + 5 * n) * (2 + n);
Z2[6,21] = -4/15 * Zeta[3] * eps^(-3)+(1/10 * Zeta[4] + 19/30 * Zeta[3]) * eps^(-2)+(-17/40 * Zeta[4] - 13/10 * Zeta[3] + 21/20 * Zeta[5]) * eps^(-1);

NI2[6,22] = "e112|34|345|e5|55||";
s2[6,22] = 1/2;
r2[6,22] = 1/729 * (164 + 7 * n^(2) + 72 * n) * (2 + n);
Z2[6,22] = -1/180 * eps^(-5)+29/720 * eps^(-4)-217/1440 * eps^(-3)+(1019/2880 - 7/30 * Zeta[3]) * eps^(-2)+(-1903/1920 + 1/40 * Zeta[4] + 3/5 * Zeta[3]) * eps^(-1);

NI2[6,23] = "e112|34|355|45|e5||";
s2[6,23] = 1/2;
r2[6,23] = 1/729 * (164 + 7 * n^(2) + 72 * n) * (2 + n);
Z2[6,23] = -1/180 * eps^(-5)+29/720 * eps^(-4)-217/1440 * eps^(-3)+(1019/2880 - 1/15 * Zeta[3]) * eps^(-2)+(-1903/1920 - 1/10 * Zeta[4] + 3/5 * Zeta[3]) * eps^(-1);

NI2[6,24] = "e112|34|355|e4|55||";
s2[6,24] = 1/4;
r2[6,24] = 1/729 * (152 + n^(3) + 14 * n^(2) + 76 * n) * (2 + n);
Z2[6,24] = -1/90 * eps^(-5)+1/24 * eps^(-4)-13/720 * eps^(-3)-11/480 * eps^(-2)+(-1769/2880 + 7/20 * Zeta[3]) * eps^(-1);

NI2[6,25] = "e112|34|e33|5|555||";
s2[6,25] = 1/24;
r2[6,25] = 1/243 * (2 + n)^(2) * (20 + n^(2) + 6 * n);
Z2[6,25] = -13/720 * eps^(-4)+197/2880 * eps^(-3)-1/48 * eps^(-2)+(-223/2304 - 1/48 * Zeta[3]) * eps^(-1);

NI2[6,26] = "e112|34|e34|55|55||";
s2[6,26] = 1/8;
r2[6,26] = 1/729 * (144 + n^(3) + 18 * n^(2) + 80 * n) * (2 + n);
Z2[6,26] = -1/72 * eps^(-5)+11/240 * eps^(-4)+53/1440 * eps^(-3)+(-61/192 + 17/60 * Zeta[3]) * eps^(-2)+(157/5760 + 1/20 * Zeta[4] - 7/40 * Zeta[3]) * eps^(-1);

NI2[6,27] = "e112|34|e35|45|55||";
s2[6,27] = 1/2;
r2[6,27] = 1/729 * (152 + n^(3) + 14 * n^(2) + 76 * n) * (2 + n);
Z2[6,27] = -1/144 * eps^(-5)+71/1440 * eps^(-4)-101/576 * eps^(-3)+(1319/5760 - 11/120 * Zeta[3]) * eps^(-2)+(29/3840 + 1/20 * Zeta[4] + 11/240 * Zeta[3]) * eps^(-1);

NI2[6,28] = "e112|34|e55|445|5||";
s2[6,28] = 1/16;
r2[6,28] = 1/729 * (2 + n) * (136 + 3 * n^(3) + 24 * n^(2) + 80 * n);
Z2[6,28] = -1/36 * eps^(-5)+31/360 * eps^(-4)-13/240 * eps^(-3)+(-11/288 - 1/60 * Zeta[3]) * eps^(-2)+(-511/2880 - 1/40 * Zeta[4] + 23/120 * Zeta[3]) * eps^(-1);

NI2[6,29] = "e112|e3|334|5|555||";
s2[6,29] = 1/24;
r2[6,29] = 1/27 * (2 + n)^(3);
Z2[6,29] = -1/384 * eps^(-3)+5/128 * eps^(-2)-7/32 * eps^(-1);

NI2[6,30] = "e112|e3|344|55|55||";
s2[6,30] = 1/16;
r2[6,30] = 1/243 * (2 + n)^(2) * (20 + n^(2) + 6 * n);
Z2[6,30] = -1/160 * eps^(-4)+3/80 * eps^(-3)-53/640 * eps^(-2)+(59/1280 + 7/80 * Zeta[3]) * eps^(-1);

NI2[6,31] = "e112|e3|345|45|55||";
s2[6,31] = 1/8;
r2[6,31] = 1/243 * (22 + 5 * n) * (2 + n)^(2);
Z2[6,31] = -1/480 * eps^(-4)+11/480 * eps^(-3)-71/640 * eps^(-2)+(293/1280 + 7/40 * Zeta[3]) * eps^(-1);

NI2[6,32] = "e112|e3|444|555|5||";
s2[6,32] = 1/72;
r2[6,32] = 1/27 * (2 + n)^(3);
Z2[6,32] = -1/192 * eps^(-3)+5/192 * eps^(-2)-11/384 * eps^(-1);

NI2[6,33] = "e112|e3|445|455|5||";
s2[6,33] = 1/8;
r2[6,33] = 1/243 * (22 + 5 * n) * (2 + n)^(2);
Z2[6,33] = -1/240 * eps^(-4)+17/480 * eps^(-3)-173/960 * eps^(-2)+(1249/1920 - 3/20 * Zeta[3]) * eps^(-1);

NI2[6,34] = "e123|224|4|555|e5||";
s2[6,34] = 1/24;
r2[6,34] = 1/243 * (22 + 5 * n) * (2 + n)^(2);
Z2[6,34] = -1/120 * eps^(-4)+11/320 * eps^(-3)-3/80 * eps^(-2)+(401/3840 - 7/40 * Zeta[3]) * eps^(-1);

NI2[6,35] = "e123|224|5|445|5|e|";
s2[6,35] = 1/4;
r2[6,35] = 1/729 * (164 + 7 * n^(2) + 72 * n) * (2 + n);
Z2[6,35] = -1/120 * eps^(-5)+11/240 * eps^(-4)-49/480 * eps^(-3)+(47/960 - 1/10 * Zeta[3]) * eps^(-2)+(261/640 - 3/20 * Zeta[4] + 7/60 * Zeta[3]) * eps^(-1);

NI2[6,36] = "e123|234|45|45|5|e|";
s2[6,36] = 1/2;
r2[6,36] = 1/729 * (186 + 2 * n^(2) + 55 * n) * (2 + n);
Z2[6,36] = 5/3 * Zeta[5] * eps^(-2)+(1/6 * Zeta[3]^(2) - 25/12 * Zeta[6]) * eps^(-1);

NI2[6,37] = "e123|234|45|55|e5||";
s2[6,37] = 1/2;
r2[6,37] = 1/729 * (8 + n) * (22 + 5 * n) * (2 + n);
Z2[6,37] = -1/10 * Zeta[3] * eps^(-3)+(-3/20 * Zeta[4] + 11/20 * Zeta[3]) * eps^(-2)+(-3/10 * Zeta[4] - 7/40 * Zeta[3] - 1/30 * Zeta[5]) * eps^(-1);

NI2[6,38] = "e123|245|45|445||e|";
s2[6,38] = 1/4;
r2[6,38] = 1/729 * (8 + n) * (22 + 5 * n) * (2 + n);
Z2[6,38] = -1/10 * Zeta[3] * eps^(-3)+(-3/20 * Zeta[4] + 11/20 * Zeta[3]) * eps^(-2)+(-3/10 * Zeta[4] - 7/40 * Zeta[3] + 23/60 * Zeta[5]) * eps^(-1);

NI2[6,39] = "e123|e23|34|5|555||";
s2[6,39] = 1/12;
r2[6,39] = 1/243 * (22 + 5 * n) * (2 + n)^(2);
Z2[6,39] = -1/288 * eps^(-4)+25/576 * eps^(-3)-91/384 * eps^(-2)+(583/1152 + 1/24 * Zeta[3]) * eps^(-1);

NI2[6,40] = "e123|e23|44|55|55||";
s2[6,40] = 1/16;
r2[6,40] = 1/729 * (2 + n) * (136 + 3 * n^(3) + 24 * n^(2) + 80 * n);
Z2[6,40] = -1/120 * eps^(-5)+7/240 * eps^(-4)+11/480 * eps^(-3)+(-197/960 + 2/15 * Zeta[3]) * eps^(-2)+(443/1920 + 23/40 * Zeta[4] - 43/60 * Zeta[3]) * eps^(-1);

NI2[6,41] = "e123|e23|45|45|55||";
s2[6,41] = 1/8;
r2[6,41] = 1/729 * (2 + n) * (156 + 11 * n^(2) + 76 * n);
Z2[6,41] = -1/360 * eps^(-5)+17/720 * eps^(-4)-11/160 * eps^(-3)+(-587/2880 + 13/30 * Zeta[3]) * eps^(-2)+(10453/5760 - 1/10 * Zeta[4] - 101/60 * Zeta[3]) * eps^(-1);

NI2[6,42] = "e123|e24|33|5|555||";
s2[6,42] = 1/6;
r2[6,42] = 1/243 * (22 + 5 * n) * (2 + n)^(2);
Z2[6,42] = -7/960 * eps^(-4)+1/30 * eps^(-3)-11/768 * eps^(-2)+(-73/512 + 1/24 * Zeta[3]) * eps^(-1);

NI2[6,43] = "e123|e24|34|55|55||";
s2[6,43] = 1/4;
r2[6,43] = 1/729 * (152 + n^(3) + 14 * n^(2) + 76 * n) * (2 + n);
Z2[6,43] = -1/360 * eps^(-5)+1/48 * eps^(-4)-77/1440 * eps^(-3)+(-31/960 + 2/15 * Zeta[3]) * eps^(-2)+(2243/5760 - 7/40 * Zeta[4] - 1/4 * Zeta[3]) * eps^(-1);

NI2[6,44] = "e123|e24|35|45|55||";
s2[6,44] = 1;
r2[6,44] = 1/729 * (164 + 7 * n^(2) + 72 * n) * (2 + n);
Z2[6,44] = -1/720 * eps^(-5)+5/288 * eps^(-4)-347/2880 * eps^(-3)+(3037/5760 - 11/60 * Zeta[3]) * eps^(-2)+(-1323/1280 + 1/10 * Zeta[4] + 13/24 * Zeta[3]) * eps^(-1);

NI2[6,45] = "e123|e24|55|445|5||";
s2[6,45] = 1/4;
r2[6,45] = 1/729 * (2 + n) * (156 + 11 * n^(2) + 76 * n);
Z2[6,45] = -1/240 * eps^(-5)+13/480 * eps^(-4)-11/192 * eps^(-3)+(-239/1920 + 1/12 * Zeta[3]) * eps^(-2)+(1211/1280 + 1/8 * Zeta[4] - 97/120 * Zeta[3]) * eps^(-1);

NI2[6,46] = "e123|e45|334|5|55||";
s2[6,46] = 1/8;
r2[6,46] = 1/729 * (2 + n) * (156 + 11 * n^(2) + 76 * n);
Z2[6,46] = -1/90 * eps^(-5)+1/20 * eps^(-4)-17/360 * eps^(-3)+(-19/240 + 1/60 * Zeta[3]) * eps^(-2)+(-49/1440 + 1/40 * Zeta[4] - 3/40 * Zeta[3]) * eps^(-1);

NI2[6,47] = "e123|e45|344|55|5||";
s2[6,47] = 1/8;
r2[6,47] = 1/729 * (160 + n^(3) + 10 * n^(2) + 72 * n) * (2 + n);
Z2[6,47] = -1/360 * eps^(-5)+1/48 * eps^(-4)-77/1440 * eps^(-3)+(-31/960 + 2/15 * Zeta[3]) * eps^(-2)+(2243/5760 - 7/40 * Zeta[4] - 1/4 * Zeta[3]) * eps^(-1);

NI2[6,48] = "e123|e45|345|45|5||";
s2[6,48] = 1/4;
r2[6,48] = 1/729 * (8 + n) * (22 + 5 * n) * (2 + n);
Z2[6,48] = -1/6 * Zeta[3] * eps^(-3)+(1/4 * Zeta[4] + 7/12 * Zeta[3]) * eps^(-2)+(-1/2 * Zeta[4] - 5/8 * Zeta[3] + 2/3 * Zeta[5]) * eps^(-1);

NI2[6,49] = "e123|e45|444|555|||";
s2[6,49] = 1/72;
r2[6,49] = 1/27 * (2 + n)^(3);
Z2[6,49] = -1/192 * eps^(-3)+5/192 * eps^(-2)-11/384 * eps^(-1);

NI2[6,50] = "e123|e45|445|455|||";
s2[6,50] = 1/8;
r2[6,50] = 1/729 * (164 + 7 * n^(2) + 72 * n) * (2 + n);
Z2[6,50] = -1/360 * eps^(-5)+1/48 * eps^(-4)-77/1440 * eps^(-3)+(-31/960 - 1/30 * Zeta[3]) * eps^(-2)+(2243/5760 - 1/20 * Zeta[4] - 1/4 * Zeta[3]) * eps^(-1);

(* 50 *)
Z2[_, _] :=0;

makeZ2[loop_Integer] :=  Module[{Ndia},
  Which[loop === 1, Ndia = 0, loop === 2, Ndia = 1, loop === 3,
   Ndia = 1, loop === 4, Ndia = 4, loop === 5, Ndia = 11, loop === 6,
   Ndia = 50, True,
   Print["loop should be an integer between 1 and 6!!!"]; Abort[]];
  Return[Sum[s2[loop, i]*r2[loop, i]*Z2[loop, i], {i, 1, Ndia}]]
];

(* Z4 *)
(* Z4 1 loops*)
NI4[1,1] = "ee11|ee|";
s4[1,1] = 3/2;
r4[1,1] = 8/9 + 1/9 * n;
Z4[1,1] = 1 * eps^(-1);

(* 1 *)
(* Z4 2 loops*)
NI4[2,1] = "ee11|22|ee|";
s4[2,1] = 3/4;
r4[2,1] = 20/27 + 1/27 * n^(2) + 2/9 * n;
Z4[2,1] = -1 * eps^(-2);

NI4[2,2] = "ee12|e22|e|";
s4[2,2] = 3;
r4[2,2] = 22/27 + 5/27 * n;
Z4[2,2] = -1/2 * eps^(-2)+1/2 * eps^(-1);

(* 2 *)
(* Z4 3 loops*)
NI4[3,1] = "e112|e3|e33|e|";
s4[3,1] = 3/2;
r4[3,1] = 20/27 + 1/81 * n^(2) + 20/81 * n;
Z4[3,1] = 1/3 * eps^(-3)-1/3 * eps^(-2)-1/3 * eps^(-1);

NI4[3,2] = "e123|e23|e3|e|";
s4[3,2] = 1;
r4[3,2] = 22/27 + 5/27 * n;
Z4[3,2] = 2 * Zeta[3] * eps^(-1);

NI4[3,3] = "ee11|22|33|ee|";
s4[3,3] = 3/8;
r4[3,3] = 16/27 + 1/81 * n^(3) + 8/81 * n^(2) + 8/27 * n;
Z4[3,3] = 1 * eps^(-3);

NI4[3,4] = "ee11|23|e33|e|";
s4[3,4] = 3/2;
r4[3,4] = 56/81 + 1/27 * n^(2) + 22/81 * n;
Z4[3,4] = 1/2 * eps^(-3)-1/2 * eps^(-2);

NI4[3,5] = "ee12|223|3|ee|";
s4[3,5] = 3/4;
r4[3,5] = 56/81 + 1/27 * n^(2) + 22/81 * n;
Z4[3,5] = 1/3 * eps^(-3)-2/3 * eps^(-2)+1/3 * eps^(-1);

NI4[3,6] = "ee12|e23|33|e|";
s4[3,6] = 6;
r4[3,6] = 20/27 + 1/81 * n^(2) + 20/81 * n;
Z4[3,6] = 1/6 * eps^(-3)-1/2 * eps^(-2)+2/3 * eps^(-1);

NI4[3,7] = "ee12|e33|e33||";
s4[3,7] = 3/2;
r4[3,7] = 56/81 + 1/27 * n^(2) + 22/81 * n;
Z4[3,7] = 1/3 * eps^(-3)-1/3 * eps^(-2)-1/3 * eps^(-1);

NI4[3,8] = "ee12|ee3|333||";
s4[3,8] = 1/2;
r4[3,8] = 1/27 * (8 + n) * (2 + n);
Z4[3,8] = 1/6 * eps^(-2)-3/8 * eps^(-1);

(* 8 *)
(* Z4 4 loops*)
NI4[4,1] = "e112|34|e34|e4|e|";
s4[4,1] = 6;
r4[4,1] = 1/243 * (8 + n) * (22 + 5 * n);
Z4[4,1] = -1/2 * Zeta[3] * eps^(-2)+(-3/4 * Zeta[4] + 3/2 * Zeta[3]) * eps^(-1);

NI4[4,2] = "e112|e2|34|e44|e|";
s4[4,2] = 3/4;
r4[4,2] = 52/81 + 11/243 * n^(2) + 76/243 * n;
Z4[4,2] = -1/4 * eps^(-4)+1/2 * eps^(-3)-1/4 * eps^(-2);

NI4[4,3] = "e112|e3|e34|44|e|";
s4[4,3] = 6;
r4[4,3] = 164/243 + 7/243 * n^(2) + 8/27 * n;
Z4[4,3] = -1/8 * eps^(-4)+1/3 * eps^(-3)-5/24 * eps^(-2)-1/3 * eps^(-1);

NI4[4,4] = "e112|e3|e44|e44||";
s4[4,4] = 3/2;
r4[4,4] = 152/243 + 1/243 * n^(3) + 14/243 * n^(2) + 76/243 * n;
Z4[4,4] = -1/4 * eps^(-4)+1/4 * eps^(-3)+1/4 * eps^(-2)+(1/4 - 1/2 * Zeta[3]) * eps^(-1);

NI4[4,5] = "e123|e24|34|e4|e|";
s4[4,5] = 3;
r4[4,5] = 62/81 + 2/243 * n^(2) + 55/243 * n;
Z4[4,5] = 5 * Zeta[5] * eps^(-1);

NI4[4,6] = "ee11|22|33|44|ee|";
s4[4,6] = 3/16;
r4[4,6] = 112/243 + 10/243 * n^(3) + 40/243 * n^(2) + 80/243 * n + 1/243 * n^(4);
Z4[4,6] = -1 * eps^(-4);

NI4[4,7] = "ee11|22|34|e44|e|";
s4[4,7] = 3/4;
r4[4,7] = 136/243 + 1/81 * n^(3) + 8/81 * n^(2) + 80/243 * n;
Z4[4,7] = -1/2 * eps^(-4)+1/2 * eps^(-3);

NI4[4,8] = "ee11|23|334|4|ee|";
s4[4,8] = 3/4;
r4[4,8] = 136/243 + 1/81 * n^(3) + 8/81 * n^(2) + 80/243 * n;
Z4[4,8] = -1/3 * eps^(-4)+2/3 * eps^(-3)-1/3 * eps^(-2);

NI4[4,9] = "ee11|23|e34|44|e|";
s4[4,9] = 3;
r4[4,9] = 152/243 + 1/243 * n^(3) + 14/243 * n^(2) + 76/243 * n;
Z4[4,9] = -1/6 * eps^(-4)+1/2 * eps^(-3)-2/3 * eps^(-2);

NI4[4,10] = "ee11|23|e44|e44||";
s4[4,10] = 3/4;
r4[4,10] = 16/27 + 1/243 * n^(3) + 2/27 * n^(2) + 80/243 * n;
Z4[4,10] = -1/3 * eps^(-4)+1/3 * eps^(-3)+1/3 * eps^(-2);

NI4[4,11] = "ee11|23|ee4|444||";
s4[4,11] = 1/2;
r4[4,11] = 1/81 * (2 + n) * (20 + n^(2) + 6 * n);
Z4[4,11] = -1/6 * eps^(-3)+3/8 * eps^(-2);

NI4[4,12] = "ee12|223|4|e44|e|";
s4[4,12] = 3/2;
r4[4,12] = 52/81 + 11/243 * n^(2) + 76/243 * n;
Z4[4,12] = -5/24 * eps^(-4)+5/12 * eps^(-3)+1/24 * eps^(-2)-1/4 * eps^(-1);

NI4[4,13] = "ee12|233|34|4|ee|";
s4[4,13] = 3/2;
r4[4,13] = 152/243 + 1/243 * n^(3) + 14/243 * n^(2) + 76/243 * n;
Z4[4,13] = -1/12 * eps^(-4)+5/12 * eps^(-3)-13/12 * eps^(-2)+(11/12 - 1/2 * Zeta[3]) * eps^(-1);

NI4[4,14] = "ee12|233|44|e4|e|";
s4[4,14] = 3/2;
r4[4,14] = 160/243 + 1/243 * n^(3) + 10/243 * n^(2) + 8/27 * n;
Z4[4,14] = -1/12 * eps^(-4)+1/4 * eps^(-3)-1/12 * eps^(-2)+(-5/12 + 1/2 * Zeta[3]) * eps^(-1);

NI4[4,15] = "ee12|234|34|e4|e|";
s4[4,15] = 3;
r4[4,15] = 1/243 * (8 + n) * (22 + 5 * n);
Z4[4,15] = -3/2 * Zeta[3] * eps^(-2)+(3/4 * Zeta[4] + 3/2 * Zeta[3]) * eps^(-1);

NI4[4,16] = "ee12|334|334||ee|";
s4[4,16] = 3/8;
r4[4,16] = 16/27 + 1/243 * n^(3) + 2/27 * n^(2) + 80/243 * n;
Z4[4,16] = -1/6 * eps^(-4)+1/3 * eps^(-3)+1/3 * eps^(-2)+(-1 + Zeta[3]) * eps^(-1);

NI4[4,17] = "ee12|334|344|e|e|";
s4[4,17] = 3/2;
r4[4,17] = 164/243 + 7/243 * n^(2) + 8/27 * n;
Z4[4,17] = -1/12 * eps^(-4)+1/4 * eps^(-3)-1/12 * eps^(-2)-5/12 * eps^(-1);

NI4[4,18] = "ee12|e23|34|44|e|";
s4[4,18] = 6;
r4[4,18] = 164/243 + 7/243 * n^(2) + 8/27 * n;
Z4[4,18] = -1/24 * eps^(-4)+1/4 * eps^(-3)-19/24 * eps^(-2)+5/4 * eps^(-1);

NI4[4,19] = "ee12|e23|44|e44||";
s4[4,19] = 3;
r4[4,19] = 152/243 + 1/243 * n^(3) + 14/243 * n^(2) + 76/243 * n;
Z4[4,19] = -1/12 * eps^(-4)+1/4 * eps^(-3)-1/12 * eps^(-2)+(-5/12 + 1/2 * Zeta[3]) * eps^(-1);

NI4[4,20] = "ee12|e23|e4|444||";
s4[4,20] = 1;
r4[4,20] = 1/81 * (22 + 5 * n) * (2 + n);
Z4[4,20] = -1/16 * eps^(-3)+11/32 * eps^(-2)-121/192 * eps^(-1);

NI4[4,21] = "ee12|e33|344|4|e|";
s4[4,21] = 3;
r4[4,21] = 52/81 + 11/243 * n^(2) + 76/243 * n;
Z4[4,21] = -1/8 * eps^(-4)+1/3 * eps^(-3)-5/24 * eps^(-2)-1/3 * eps^(-1);

NI4[4,22] = "ee12|e33|444|e4||";
s4[4,22] = 1;
r4[4,22] = 1/81 * (22 + 5 * n) * (2 + n);
Z4[4,22] = -5/48 * eps^(-3)+5/32 * eps^(-2)+37/192 * eps^(-1);

NI4[4,23] = "ee12|e33|e44|44||";
s4[4,23] = 3/4;
r4[4,23] = 136/243 + 1/81 * n^(3) + 8/81 * n^(2) + 80/243 * n;
Z4[4,23] = -1/4 * eps^(-4)+1/4 * eps^(-3)+1/4 * eps^(-2)+(1/4 - 1/2 * Zeta[3]) * eps^(-1);

NI4[4,24] = "ee12|e34|334|4|e|";
s4[4,24] = 6;
r4[4,24] = 164/243 + 7/243 * n^(2) + 8/27 * n;
Z4[4,24] = -1/24 * eps^(-4)+1/4 * eps^(-3)-19/24 * eps^(-2)+(5/4 - Zeta[3]) * eps^(-1);

NI4[4,25] = "ee12|e34|e34|44||";
s4[4,25] = 3/2;
r4[4,25] = 52/81 + 11/243 * n^(2) + 76/243 * n;
Z4[4,25] = -1/12 * eps^(-4)+1/3 * eps^(-3)-5/12 * eps^(-2)+(-1/2 + Zeta[3]) * eps^(-1);

NI4[4,26] = "ee12|ee3|344|44||";
s4[4,26] = 3/4;
r4[4,26] = 1/243 * (8 + n)^(2) * (2 + n);
Z4[4,26] = -1/12 * eps^(-3)+1/4 * eps^(-2)-7/24 * eps^(-1);

(* 26 *)
(* Z4 5 loops*)
NI4[5,1] = "e112|23|45|e45|e5|e|";
s4[5,1] = 6;
r4[5,1] = 1/729 * (22 + 5 * n)^(2);
Z4[5,1] = 1/10 * Zeta[3] * eps^(-3)+(3/20 * Zeta[4] - 7/10 * Zeta[3]) * eps^(-2)+(-21/20 * Zeta[4] + 31/10 * Zeta[3] + 7/10 * Zeta[5]) * eps^(-1);

NI4[5,2] = "e112|23|e4|455|e5|e|";
s4[5,2] = 3;
r4[5,2] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,2] = 1/20 * eps^(-5)-1/5 * eps^(-4)+17/60 * eps^(-3)-2/15 * eps^(-2)+4/15 * eps^(-1);

NI4[5,3] = "e112|23|e4|e45|55|e|";
s4[5,3] = 3;
r4[5,3] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,3] = 1/20 * eps^(-5)-1/5 * eps^(-4)+17/60 * eps^(-3)-2/15 * eps^(-2)+4/15 * eps^(-1);

NI4[5,4] = "e112|23|e4|e55|e55||";
s4[5,4] = 3;
r4[5,4] = 416/729 + 5/729 * n^(3) + 56/729 * n^(2) + 28/81 * n;
Z4[5,4] = 1/10 * eps^(-5)-1/4 * eps^(-4)+1/10 * eps^(-3)+(3/20 + 1/10 * Zeta[3]) * eps^(-2)+(3/10 + 3/20 * Zeta[4] - 1/2 * Zeta[3]) * eps^(-1);

NI4[5,5] = "e112|33|e44|e5|55|e|";
s4[5,5] = 3/8;
r4[5,5] = 128/243 + 4/243 * n^(3) + 76/729 * n^(2) + 256/729 * n + 1/729 * n^(4);
Z4[5,5] = 1/5 * eps^(-5)-1/5 * eps^(-4)-1/5 * eps^(-3)+(-1/5 + 2/5 * Zeta[3]) * eps^(-2)+(-1/5 + 3/5 * Zeta[4] - 2/5 * Zeta[3]) * eps^(-1);

NI4[5,6] = "e112|33|e45|45|e5|e|";
s4[5,6] = 3;
r4[5,6] = 1/729 * (22 + 5 * n) * (20 + n^(2) + 6 * n);
Z4[5,6] = 1/5 * Zeta[3] * eps^(-3)+(3/10 * Zeta[4] - 3/5 * Zeta[3]) * eps^(-2)+(-9/10 * Zeta[4] + 1/5 * Zeta[3] + 7/5 * Zeta[5]) * eps^(-1);

NI4[5,7] = "e112|34|345|e5|e5|e|";
s4[5,7] = 6;
r4[5,7] = 56/81 + 19/729 * n^(2) + 206/729 * n;
Z4[5,7] = - Zeta[5] * eps^(-2)+(- (Zeta[3]^(2)) - 5/2 * Zeta[6] + 5 * Zeta[5]) * eps^(-1);

NI4[5,8] = "e112|34|e34|e5|55|e|";
s4[5,8] = 3;
r4[5,8] = 472/729 + 1/729 * n^(3) + 32/729 * n^(2) + 224/729 * n;
Z4[5,8] = 1/5 * Zeta[3] * eps^(-3)+(3/10 * Zeta[4] - 3/5 * Zeta[3]) * eps^(-2)+(-9/10 * Zeta[4] + 1/5 * Zeta[3] - 8/5 * Zeta[5]) * eps^(-1);

NI4[5,9] = "e112|34|e35|45|e5|e|";
s4[5,9] = 12;
r4[5,9] = 164/243 + 1/729 * n^(3) + 26/729 * n^(2) + 70/243 * n;
Z4[5,9] = - Zeta[5] * eps^(-2)+(1/5 * Zeta[3]^(2) - 5/2 * Zeta[6] + 5 * Zeta[5]) * eps^(-1);

NI4[5,10] = "e112|34|e35|e4|55|e|";
s4[5,10] = 3;
r4[5,10] = 464/729 + 1/243 * n^(3) + 38/729 * n^(2) + 224/729 * n;
Z4[5,10] = 1/5 * Zeta[3] * eps^(-3)+(3/10 * Zeta[4] - 3/5 * Zeta[3]) * eps^(-2)+(-9/10 * Zeta[4] + 1/5 * Zeta[3] - 3/5 * Zeta[5]) * eps^(-1);

NI4[5,11] = "e112|34|e35|e5|e55||";
s4[5,11] = 6;
r4[5,11] = 472/729 + 1/729 * n^(3) + 32/729 * n^(2) + 224/729 * n;
Z4[5,11] = 1/5 * Zeta[3] * eps^(-3)+(3/10 * Zeta[4] - 3/5 * Zeta[3]) * eps^(-2)+(-9/10 * Zeta[4] + 1/5 * Zeta[3] - 3/5 * Zeta[5]) * eps^(-1);

NI4[5,12] = "e112|34|e55|e45|e5||";
s4[5,12] = 3/2;
r4[5,12] = 464/729 + 1/243 * n^(3) + 38/729 * n^(2) + 224/729 * n;
Z4[5,12] = 1/5 * Zeta[3] * eps^(-3)+(3/10 * Zeta[4] - 3/5 * Zeta[3]) * eps^(-2)+(-9/10 * Zeta[4] + 1/5 * Zeta[3] + 7/5 * Zeta[5]) * eps^(-1);

NI4[5,13] = "e112|e2|33|45|e55|e|";
s4[5,13] = 3/8;
r4[5,13] = 128/243 + 1/81 * n^(3) + 76/729 * n^(2) + 260/729 * n;
Z4[5,13] = 1/4 * eps^(-5)-1/2 * eps^(-4)+1/4 * eps^(-3);

NI4[5,14] = "e112|e2|34|e45|55|e|";
s4[5,14] = 3;
r4[5,14] = 424/729 + 1/243 * n^(3) + 50/729 * n^(2) + 28/81 * n;
Z4[5,14] = 1/12 * eps^(-5)-1/3 * eps^(-4)+7/12 * eps^(-3)-1/3 * eps^(-2);

NI4[5,15] = "e112|e2|34|e55|e55||";
s4[5,15] = 3/4;
r4[5,15] = 400/729 + 5/729 * n^(3) + 64/729 * n^(2) + 260/729 * n;
Z4[5,15] = 1/6 * eps^(-5)-1/3 * eps^(-4)+1/6 * eps^(-2);

NI4[5,16] = "e112|e3|334|5|e55|e|";
s4[5,16] = 3/4;
r4[5,16] = 16/27 + 1/729 * n^(3) + 44/729 * n^(2) + 28/81 * n;
Z4[5,16] = 2/15 * eps^(-5)-4/15 * eps^(-4)-1/6 * eps^(-3)+3/10 * eps^(-2)+4/15 * eps^(-1);

NI4[5,17] = "e112|e3|344|55|e5|e|";
s4[5,17] = 3/2;
r4[5,17] = 440/729 + 1/243 * n^(3) + 14/243 * n^(2) + 244/729 * n;
Z4[5,17] = 1/15 * eps^(-5)-11/60 * eps^(-4)+(19/60 - 1/10 * Zeta[3]) * eps^(-2)+(-3/20 * Zeta[4] - 1/10 * Zeta[3]) * eps^(-1);

NI4[5,18] = "e112|e3|345|45|e5|e|";
s4[5,18] = 3;
r4[5,18] = 1/729 * (22 + 5 * n)^(2);
Z4[5,18] = 9/10 * Zeta[3] * eps^(-3)+(-3/20 * Zeta[4] - 9/10 * Zeta[3]) * eps^(-2)+(3/20 * Zeta[4] - 13/10 * Zeta[3] - 7/10 * Zeta[5]) * eps^(-1);

NI4[5,19] = "e112|e3|445|455|e|e|";
s4[5,19] = 3/2;
r4[5,19] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,19] = 1/15 * eps^(-5)-11/60 * eps^(-4)+19/60 * eps^(-2);

NI4[5,20] = "e112|e3|e34|45|55|e|";
s4[5,20] = 6;
r4[5,20] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,20] = 1/30 * eps^(-5)-11/60 * eps^(-4)+7/15 * eps^(-3)-19/60 * eps^(-2)-14/15 * eps^(-1);

NI4[5,21] = "e112|e3|e34|55|e55||";
s4[5,21] = 3;
r4[5,21] = 416/729 + 5/729 * n^(3) + 56/729 * n^(2) + 28/81 * n;
Z4[5,21] = 1/15 * eps^(-5)-11/60 * eps^(-4)+(19/60 - 1/10 * Zeta[3]) * eps^(-2)+(-3/20 * Zeta[4] - 1/10 * Zeta[3]) * eps^(-1);

NI4[5,22] = "e112|e3|e34|e5|555||";
s4[5,22] = 1;
r4[5,22] = 1/243 * (60 + n^(2) + 20 * n) * (2 + n);
Z4[5,22] = 11/240 * eps^(-4)-103/480 * eps^(-3)+197/960 * eps^(-2)+151/384 * eps^(-1);

NI4[5,23] = "e112|e3|e44|455|5|e|";
s4[5,23] = 3;
r4[5,23] = 424/729 + 1/243 * n^(3) + 50/729 * n^(2) + 28/81 * n;
Z4[5,23] = 1/10 * eps^(-5)-1/4 * eps^(-4)+1/10 * eps^(-3)+(3/20 + 1/10 * Zeta[3]) * eps^(-2)+(3/10 + 3/20 * Zeta[4] - 1/2 * Zeta[3]) * eps^(-1);

NI4[5,24] = "e112|e3|e44|555|e5||";
s4[5,24] = 1/2;
r4[5,24] = 1/243 * (60 + n^(2) + 20 * n) * (2 + n);
Z4[5,24] = 3/40 * eps^(-4)-23/240 * eps^(-3)-53/480 * eps^(-2)+(-151/960 + 1/5 * Zeta[3]) * eps^(-1);

NI4[5,25] = "e112|e3|e44|e55|55||";
s4[5,25] = 3/4;
r4[5,25] = 368/729 + 16/729 * n^(3) + 88/729 * n^(2) + 256/729 * n + 1/729 * n^(4);
Z4[5,25] = 1/5 * eps^(-5)-1/5 * eps^(-4)-1/5 * eps^(-3)+(-1/5 + 2/5 * Zeta[3]) * eps^(-2)+(-1/5 + 3/5 * Zeta[4] - 2/5 * Zeta[3]) * eps^(-1);

NI4[5,26] = "e112|e3|e45|445|5|e|";
s4[5,26] = 6;
r4[5,26] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,26] = 1/30 * eps^(-5)-11/60 * eps^(-4)+7/15 * eps^(-3)+(-19/60 + 1/5 * Zeta[3]) * eps^(-2)+(-14/15 + 3/10 * Zeta[4] - 1/5 * Zeta[3]) * eps^(-1);

NI4[5,27] = "e112|e3|e45|e45|55||";
s4[5,27] = 3/2;
r4[5,27] = 424/729 + 1/243 * n^(3) + 50/729 * n^(2) + 28/81 * n;
Z4[5,27] = 1/15 * eps^(-5)-1/4 * eps^(-4)+4/15 * eps^(-3)+(1/12 - 1/10 * Zeta[3]) * eps^(-2)+(29/30 - 3/20 * Zeta[4] - 1/2 * Zeta[3]) * eps^(-1);

NI4[5,28] = "e123|e23|45|45|e5|e|";
s4[5,28] = 3/2;
r4[5,28] = 1/243 * (8 + n) * (22 + 5 * n);
Z4[5,28] = 36/5 * Zeta[3]^(2) * eps^(-1);

NI4[5,29] = "e123|e23|e4|e5|555||";
s4[5,29] = 1;
r4[5,29] = 1/81 * (22 + 5 * n) * (2 + n);
Z4[5,29] = 1/5 * Zeta[3] * eps^(-2)+(3/10 * Zeta[4] - 27/20 * Zeta[3]) * eps^(-1);

NI4[5,30] = "e123|e24|35|45|e5|e|";
s4[5,30] = 12;
r4[5,30] = 526/729 + 14/729 * n^(2) + 7/27 * n;
Z4[5,30] = 441/40 * Zeta[7] * eps^(-1);

NI4[5,31] = "e123|e24|55|e45|e5||";
s4[5,31] = 3;
r4[5,31] = 164/243 + 1/729 * n^(3) + 26/729 * n^(2) + 70/243 * n;
Z4[5,31] = - Zeta[5] * eps^(-2)+(-11/5 * Zeta[3]^(2) - 5/2 * Zeta[6] + 5 * Zeta[5]) * eps^(-1);

NI4[5,32] = "e123|e24|e5|e45|55||";
s4[5,32] = 6;
r4[5,32] = 1/729 * (22 + 5 * n)^(2);
Z4[5,32] = 1/10 * Zeta[3] * eps^(-3)+(3/20 * Zeta[4] - 7/10 * Zeta[3]) * eps^(-2)+(-21/20 * Zeta[4] + 31/10 * Zeta[3] - 23/10 * Zeta[5]) * eps^(-1);

NI4[5,33] = "e123|e45|e45|445||e|";
s4[5,33] = 3/2;
r4[5,33] = 56/81 + 19/729 * n^(2) + 206/729 * n;
Z4[5,33] = - Zeta[5] * eps^(-2)+(-17/5 * Zeta[3]^(2) - 5/2 * Zeta[6] + 5 * Zeta[5]) * eps^(-1);

NI4[5,34] = "e123|e45|e45|e45|5||";
s4[5,34] = 2;
r4[5,34] = 1/243 * (8 + n) * (22 + 5 * n);
Z4[5,34] = 36/5 * Zeta[3]^(2) * eps^(-1);

NI4[5,35] = "ee11|22|33|44|55|ee|";
s4[5,35] = 3/32;
r4[5,35] = 256/729 + 20/243 * n^(3) + 160/729 * n^(2) + 80/243 * n + 1/729 * n^(5) + 4/243 * n^(4);
Z4[5,35] = 1 * eps^(-5);

NI4[5,36] = "ee11|22|33|45|e55|e|";
s4[5,36] = 3/8;
r4[5,36] = 320/729 + 10/243 * n^(3) + 40/243 * n^(2) + 256/729 * n + 1/243 * n^(4);
Z4[5,36] = 1/2 * eps^(-5)-1/2 * eps^(-4);

NI4[5,37] = "ee11|22|34|445|5|ee|";
s4[5,37] = 3/8;
r4[5,37] = 320/729 + 10/243 * n^(3) + 40/243 * n^(2) + 256/729 * n + 1/243 * n^(4);
Z4[5,37] = 1/3 * eps^(-5)-2/3 * eps^(-4)+1/3 * eps^(-3);

NI4[5,38] = "ee11|22|34|e45|55|e|";
s4[5,38] = 3/2;
r4[5,38] = 368/729 + 16/729 * n^(3) + 88/729 * n^(2) + 256/729 * n + 1/729 * n^(4);
Z4[5,38] = 1/6 * eps^(-5)-1/2 * eps^(-4)+2/3 * eps^(-3);

NI4[5,39] = "ee11|22|34|e55|e55||";
s4[5,39] = 3/8;
r4[5,39] = 352/729 + 16/729 * n^(3) + 32/243 * n^(2) + 88/243 * n + 1/729 * n^(4);
Z4[5,39] = 1/3 * eps^(-5)-1/3 * eps^(-4)-1/3 * eps^(-3);

NI4[5,40] = "ee11|22|34|ee5|555||";
s4[5,40] = 1/4;
r4[5,40] = 1/243 * (48 + n^(3) + 8 * n^(2) + 24 * n) * (2 + n);
Z4[5,40] = 1/6 * eps^(-4)-3/8 * eps^(-3);

NI4[5,41] = "ee11|23|334|4|55|ee|";
s4[5,41] = 3/16;
r4[5,41] = 320/729 + 10/243 * n^(3) + 40/243 * n^(2) + 256/729 * n + 1/243 * n^(4);
Z4[5,41] = 1/3 * eps^(-5)-2/3 * eps^(-4)+1/3 * eps^(-3);

NI4[5,42] = "ee11|23|334|5|e55|e|";
s4[5,42] = 3/4;
r4[5,42] = 128/243 + 1/81 * n^(3) + 76/729 * n^(2) + 260/729 * n;
Z4[5,42] = 5/24 * eps^(-5)-5/12 * eps^(-4)-1/24 * eps^(-3)+1/4 * eps^(-2);

NI4[5,43] = "ee11|23|344|45|5|ee|";
s4[5,43] = 3/2;
r4[5,43] = 368/729 + 16/729 * n^(3) + 88/729 * n^(2) + 256/729 * n + 1/729 * n^(4);
Z4[5,43] = 1/12 * eps^(-5)-5/12 * eps^(-4)+13/12 * eps^(-3)+(-11/12 + 1/2 * Zeta[3]) * eps^(-2);

NI4[5,44] = "ee11|23|344|55|e5|e|";
s4[5,44] = 3/4;
r4[5,44] = 400/729 + 4/243 * n^(3) + 68/729 * n^(2) + 248/729 * n + 1/729 * n^(4);
Z4[5,44] = 1/12 * eps^(-5)-1/4 * eps^(-4)+1/12 * eps^(-3)+(5/12 - 1/2 * Zeta[3]) * eps^(-2);

NI4[5,45] = "ee11|23|345|45|e5|e|";
s4[5,45] = 3/2;
r4[5,45] = 1/729 * (22 + 5 * n) * (20 + n^(2) + 6 * n);
Z4[5,45] = 3/2 * Zeta[3] * eps^(-3)+(-3/4 * Zeta[4] - 3/2 * Zeta[3]) * eps^(-2);

NI4[5,46] = "ee11|23|444|455||ee|";
s4[5,46] = 1/8;
r4[5,46] = 1/243 * (48 + n^(3) + 8 * n^(2) + 24 * n) * (2 + n);
Z4[5,46] = 1/6 * eps^(-4)-3/8 * eps^(-3);

NI4[5,47] = "ee11|23|445|445||ee|";
s4[5,47] = 3/8;
r4[5,47] = 352/729 + 16/729 * n^(3) + 32/243 * n^(2) + 88/243 * n + 1/729 * n^(4);
Z4[5,47] = 1/6 * eps^(-5)-1/3 * eps^(-4)-1/3 * eps^(-3)+(1 - Zeta[3]) * eps^(-2);

NI4[5,48] = "ee11|23|445|455|e|e|";
s4[5,48] = 3/4;
r4[5,48] = 416/729 + 5/729 * n^(3) + 56/729 * n^(2) + 28/81 * n;
Z4[5,48] = 1/12 * eps^(-5)-1/4 * eps^(-4)+1/12 * eps^(-3)+5/12 * eps^(-2);

NI4[5,49] = "ee11|23|e34|45|55|e|";
s4[5,49] = 3;
r4[5,49] = 416/729 + 5/729 * n^(3) + 56/729 * n^(2) + 28/81 * n;
Z4[5,49] = 1/24 * eps^(-5)-1/4 * eps^(-4)+19/24 * eps^(-3)-5/4 * eps^(-2);

NI4[5,50] = "ee11|23|e34|55|e55||";
s4[5,50] = 3/2;
r4[5,50] = 128/243 + 4/243 * n^(3) + 76/729 * n^(2) + 256/729 * n + 1/729 * n^(4);
Z4[5,50] = 1/12 * eps^(-5)-1/4 * eps^(-4)+1/12 * eps^(-3)+(5/12 - 1/2 * Zeta[3]) * eps^(-2);

NI4[5,51] = "ee11|23|e34|e5|555||";
s4[5,51] = 1/2;
r4[5,51] = 1/243 * (56 + 3 * n^(2) + 22 * n) * (2 + n);
Z4[5,51] = 1/16 * eps^(-4)-11/32 * eps^(-3)+121/192 * eps^(-2);

NI4[5,52] = "ee11|23|e44|455|5|e|";
s4[5,52] = 3/2;
r4[5,52] = 400/729 + 5/729 * n^(3) + 64/729 * n^(2) + 260/729 * n;
Z4[5,52] = 1/8 * eps^(-5)-1/3 * eps^(-4)+5/24 * eps^(-3)+1/3 * eps^(-2);

NI4[5,53] = "ee11|23|e44|555|e5||";
s4[5,53] = 1/2;
r4[5,53] = 1/243 * (56 + 3 * n^(2) + 22 * n) * (2 + n);
Z4[5,53] = 5/48 * eps^(-4)-5/32 * eps^(-3)-37/192 * eps^(-2);

NI4[5,54] = "ee11|23|e44|e55|55||";
s4[5,54] = 3/8;
r4[5,54] = 352/729 + 16/729 * n^(3) + 32/243 * n^(2) + 88/243 * n + 1/729 * n^(4);
Z4[5,54] = 1/4 * eps^(-5)-1/4 * eps^(-4)-1/4 * eps^(-3)+(-1/4 + 1/2 * Zeta[3]) * eps^(-2);

NI4[5,55] = "ee11|23|e45|445|5|e|";
s4[5,55] = 3;
r4[5,55] = 416/729 + 5/729 * n^(3) + 56/729 * n^(2) + 28/81 * n;
Z4[5,55] = 1/24 * eps^(-5)-1/4 * eps^(-4)+19/24 * eps^(-3)+(-5/4 + Zeta[3]) * eps^(-2);

NI4[5,56] = "ee11|23|e45|e45|55||";
s4[5,56] = 3/4;
r4[5,56] = 400/729 + 5/729 * n^(3) + 64/729 * n^(2) + 260/729 * n;
Z4[5,56] = 1/12 * eps^(-5)-1/3 * eps^(-4)+5/12 * eps^(-3)+(1/2 - Zeta[3]) * eps^(-2);

NI4[5,57] = "ee11|23|ee4|455|55||";
s4[5,57] = 3/4;
r4[5,57] = 1/729 * (8 + n) * (2 + n) * (20 + n^(2) + 6 * n);
Z4[5,57] = 1/12 * eps^(-4)-1/4 * eps^(-3)+7/24 * eps^(-2);

NI4[5,58] = "ee12|223|3|45|e55|e|";
s4[5,58] = 3/4;
r4[5,58] = 128/243 + 1/81 * n^(3) + 76/729 * n^(2) + 260/729 * n;
Z4[5,58] = 1/6 * eps^(-5)-1/2 * eps^(-4)+1/2 * eps^(-3)-1/6 * eps^(-2);

NI4[5,59] = "ee12|223|4|445|5|ee|";
s4[5,59] = 3/8;
r4[5,59] = 128/243 + 1/81 * n^(3) + 76/729 * n^(2) + 260/729 * n;
Z4[5,59] = 2/15 * eps^(-5)-2/5 * eps^(-4)+1/5 * eps^(-3)+4/15 * eps^(-2)-1/15 * eps^(-1);

NI4[5,60] = "ee12|223|4|e45|55|e|";
s4[5,60] = 3;
r4[5,60] = 424/729 + 1/243 * n^(3) + 50/729 * n^(2) + 28/81 * n;
Z4[5,60] = 3/40 * eps^(-5)-17/60 * eps^(-4)+43/120 * eps^(-3)+7/60 * eps^(-2)-8/15 * eps^(-1);

NI4[5,61] = "ee12|223|4|e55|e55||";
s4[5,61] = 3/4;
r4[5,61] = 400/729 + 5/729 * n^(3) + 64/729 * n^(2) + 260/729 * n;
Z4[5,61] = 3/20 * eps^(-5)-3/10 * eps^(-4)-1/60 * eps^(-3)+(-1/30 + 2/5 * Zeta[3]) * eps^(-2)+(1/6 - 3/20 * Zeta[4] - 3/10 * Zeta[3]) * eps^(-1);

NI4[5,62] = "ee12|223|4|ee5|555||";
s4[5,62] = 1/2;
r4[5,62] = 1/243 * (56 + 3 * n^(2) + 22 * n) * (2 + n);
Z4[5,62] = 1/15 * eps^(-4)-7/40 * eps^(-3)-11/240 * eps^(-2)+157/640 * eps^(-1);

NI4[5,63] = "ee12|233|34|5|e55|e|";
s4[5,63] = 3;
r4[5,63] = 424/729 + 1/243 * n^(3) + 50/729 * n^(2) + 28/81 * n;
Z4[5,63] = 7/120 * eps^(-5)-4/15 * eps^(-4)+61/120 * eps^(-3)+(-1/15 + 1/10 * Zeta[3]) * eps^(-2)+(-11/30 + 3/20 * Zeta[4] - 1/10 * Zeta[3]) * eps^(-1);

NI4[5,64] = "ee12|233|44|45|5|ee|";
s4[5,64] = 3/8;
r4[5,64] = 400/729 + 4/243 * n^(3) + 68/729 * n^(2) + 248/729 * n + 1/729 * n^(4);
Z4[5,64] = 1/30 * eps^(-5)-1/6 * eps^(-4)+7/30 * eps^(-3)+(3/10 - 3/5 * Zeta[3]) * eps^(-2)+(-8/15 + 3/5 * Zeta[4]) * eps^(-1);

NI4[5,65] = "ee12|233|44|e5|55|e|";
s4[5,65] = 3/2;
r4[5,65] = 400/729 + 4/243 * n^(3) + 68/729 * n^(2) + 248/729 * n + 1/729 * n^(4);
Z4[5,65] = 1/20 * eps^(-5)-3/20 * eps^(-4)+1/20 * eps^(-3)+(1/20 + 1/10 * Zeta[3]) * eps^(-2)+(3/10 - 3/5 * Zeta[4] + 1/5 * Zeta[3]) * eps^(-1);

NI4[5,66] = "ee12|233|45|44|5|ee|";
s4[5,66] = 3/4;
r4[5,66] = 128/243 + 4/243 * n^(3) + 76/729 * n^(2) + 256/729 * n + 1/729 * n^(4);
Z4[5,66] = 1/30 * eps^(-5)-1/6 * eps^(-4)+7/30 * eps^(-3)+(3/10 - 3/5 * Zeta[3]) * eps^(-2)+(-8/15 + 3/5 * Zeta[4]) * eps^(-1);

NI4[5,67] = "ee12|233|45|45|e5|e|";
s4[5,67] = 3;
r4[5,67] = 464/729 + 1/243 * n^(3) + 38/729 * n^(2) + 224/729 * n;
Z4[5,67] = 3/10 * Zeta[3] * eps^(-3)+(9/20 * Zeta[4] - 3/2 * Zeta[3]) * eps^(-2)+(8/5 * Zeta[3] - 7/5 * Zeta[5]) * eps^(-1);

NI4[5,68] = "ee12|233|45|e4|55|e|";
s4[5,68] = 3;
r4[5,68] = 440/729 + 1/243 * n^(3) + 14/243 * n^(2) + 244/729 * n;
Z4[5,68] = 1/40 * eps^(-5)-2/15 * eps^(-4)+11/40 * eps^(-3)+(-1/30 - 1/10 * Zeta[3]) * eps^(-2)+(-2/3 - 3/20 * Zeta[4] + 7/10 * Zeta[3]) * eps^(-1);

NI4[5,69] = "ee12|234|34|45|5|ee|";
s4[5,69] = 3/4;
r4[5,69] = 1/729 * (22 + 5 * n) * (20 + n^(2) + 6 * n);
Z4[5,69] = 6/5 * Zeta[3] * eps^(-3)+(-6/5 * Zeta[4] - 12/5 * Zeta[3]) * eps^(-2)+(9/10 * Zeta[4] + 7/5 * Zeta[3] - 8/5 * Zeta[5]) * eps^(-1);

NI4[5,70] = "ee12|234|34|e5|55|e|";
s4[5,70] = 3;
r4[5,70] = 464/729 + 1/243 * n^(3) + 38/729 * n^(2) + 224/729 * n;
Z4[5,70] = 3/10 * Zeta[3] * eps^(-3)+(9/20 * Zeta[4] - 3/2 * Zeta[3]) * eps^(-2)+(8/5 * Zeta[3] + 8/5 * Zeta[5]) * eps^(-1);

NI4[5,71] = "ee12|234|35|44|5|ee|";
s4[5,71] = 3;
r4[5,71] = 416/729 + 5/729 * n^(3) + 56/729 * n^(2) + 28/81 * n;
Z4[5,71] = 1/60 * eps^(-5)-3/20 * eps^(-4)+3/4 * eps^(-3)+(-9/4 + 9/10 * Zeta[3]) * eps^(-2)+(73/30 - 3/20 * Zeta[4] - 3/2 * Zeta[3]) * eps^(-1);

NI4[5,72] = "ee12|234|35|45|e5|e|";
s4[5,72] = 6;
r4[5,72] = 164/243 + 1/729 * n^(3) + 26/729 * n^(2) + 70/243 * n;
Z4[5,72] = -4 * Zeta[5] * eps^(-2)+(-1/5 * Zeta[3]^(2) + 5/2 * Zeta[6] + 3 * Zeta[5]) * eps^(-1);

NI4[5,73] = "ee12|234|35|e4|55|e|";
s4[5,73] = 6;
r4[5,73] = 472/729 + 1/729 * n^(3) + 32/729 * n^(2) + 224/729 * n;
Z4[5,73] = 3/10 * Zeta[3] * eps^(-3)+(9/20 * Zeta[4] - 3/2 * Zeta[3]) * eps^(-2)+(8/5 * Zeta[3] + 3/5 * Zeta[5]) * eps^(-1);

NI4[5,74] = "ee12|234|35|ee|555||";
s4[5,74] = 1/4;
r4[5,74] = 1/243 * (56 + 3 * n^(2) + 22 * n) * (2 + n);
Z4[5,74] = 1/30 * eps^(-4)-7/24 * eps^(-3)+25/24 * eps^(-2)-215/192 * eps^(-1);

NI4[5,75] = "ee12|333|345||e55|e|";
s4[5,75] = 1/2;
r4[5,75] = 1/243 * (56 + 3 * n^(2) + 22 * n) * (2 + n);
Z4[5,75] = 1/12 * eps^(-4)-13/48 * eps^(-3)+3/16 * eps^(-2);

NI4[5,76] = "ee12|333|444|5|5|ee|";
s4[5,76] = 1/24;
r4[5,76] = 1/81 * (8 + n) * (2 + n)^(2);
Z4[5,76] = 1/30 * eps^(-3)-3/40 * eps^(-2)-5/192 * eps^(-1);

NI4[5,77] = "ee12|333|445|5|e5|e|";
s4[5,77] = 1;
r4[5,77] = 1/243 * (60 + n^(2) + 20 * n) * (2 + n);
Z4[5,77] = 3/80 * eps^(-4)-11/96 * eps^(-3)+33/320 * eps^(-2)-11/384 * eps^(-1);

NI4[5,78] = "ee12|334|335||e55|e|";
s4[5,78] = 3/4;
r4[5,78] = 400/729 + 5/729 * n^(3) + 64/729 * n^(2) + 260/729 * n;
Z4[5,78] = 7/60 * eps^(-5)-7/30 * eps^(-4)-11/60 * eps^(-3)+(1/5 + 1/5 * Zeta[3]) * eps^(-2)+(11/15 - 9/20 * Zeta[4] + 1/10 * Zeta[3]) * eps^(-1);

NI4[5,79] = "ee12|334|344|5|5|ee|";
s4[5,79] = 3/8;
r4[5,79] = 416/729 + 5/729 * n^(3) + 56/729 * n^(2) + 28/81 * n;
Z4[5,79] = 1/30 * eps^(-5)-1/6 * eps^(-4)+7/30 * eps^(-3)+(3/10 + 1/5 * Zeta[3]) * eps^(-2)+(-8/15 + 3/10 * Zeta[4] + 1/5 * Zeta[3]) * eps^(-1);

NI4[5,80] = "ee12|334|345|5|e5|e|";
s4[5,80] = 6;
r4[5,80] = 472/729 + 1/729 * n^(3) + 32/729 * n^(2) + 224/729 * n;
Z4[5,80] = 3/10 * Zeta[3] * eps^(-3)+(9/20 * Zeta[4] - 3/2 * Zeta[3]) * eps^(-2)+(8/5 * Zeta[3] - 12/5 * Zeta[5]) * eps^(-1);

NI4[5,81] = "ee12|334|345|e|55|e|";
s4[5,81] = 3;
r4[5,81] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,81] = 1/40 * eps^(-5)-2/15 * eps^(-4)+11/40 * eps^(-3)-1/30 * eps^(-2)-2/3 * eps^(-1);

NI4[5,82] = "ee12|334|355|4|e5|e|";
s4[5,82] = 3;
r4[5,82] = 440/729 + 1/243 * n^(3) + 14/243 * n^(2) + 244/729 * n;
Z4[5,82] = 1/40 * eps^(-5)-2/15 * eps^(-4)+11/40 * eps^(-3)+(-1/30 + 1/10 * Zeta[3]) * eps^(-2)+(-2/3 + 3/20 * Zeta[4] - 3/10 * Zeta[3]) * eps^(-1);

NI4[5,83] = "ee12|334|355|5|ee5||";
s4[5,83] = 3/4;
r4[5,83] = 400/729 + 5/729 * n^(3) + 64/729 * n^(2) + 260/729 * n;
Z4[5,83] = 1/20 * eps^(-5)-13/60 * eps^(-4)+17/60 * eps^(-3)+(29/60 - 1/10 * Zeta[3]) * eps^(-2)+(-7/5 - 3/20 * Zeta[4] + 11/10 * Zeta[3]) * eps^(-1);

NI4[5,84] = "ee12|334|355|e|e55||";
s4[5,84] = 3/2;
r4[5,84] = 416/729 + 5/729 * n^(3) + 56/729 * n^(2) + 28/81 * n;
Z4[5,84] = 1/20 * eps^(-5)-3/20 * eps^(-4)+1/20 * eps^(-3)+(1/20 + 3/10 * Zeta[3]) * eps^(-2)+(3/10 - 3/10 * Zeta[4] - 2/5 * Zeta[3]) * eps^(-1);

NI4[5,85] = "ee12|334|455|55|ee||";
s4[5,85] = 3/16;
r4[5,85] = 352/729 + 16/729 * n^(3) + 32/243 * n^(2) + 88/243 * n + 1/729 * n^(4);
Z4[5,85] = 1/10 * eps^(-5)-1/5 * eps^(-4)-1/5 * eps^(-3)+(1/5 + 1/5 * Zeta[3]) * eps^(-2)+(7/10 - 6/5 * Zeta[4] + 3/5 * Zeta[3]) * eps^(-1);

NI4[5,86] = "ee12|334|455|e4|5|e|";
s4[5,86] = 3/2;
r4[5,86] = 16/27 + 1/729 * n^(3) + 44/729 * n^(2) + 28/81 * n;
Z4[5,86] = 1/20 * eps^(-5)-1/5 * eps^(-4)+17/60 * eps^(-3)-2/15 * eps^(-2)+4/15 * eps^(-1);

NI4[5,87] = "ee12|334|455|e5|e5||";
s4[5,87] = 3;
r4[5,87] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,87] = 1/40 * eps^(-5)-2/15 * eps^(-4)+11/40 * eps^(-3)+(-1/30 + 1/5 * Zeta[3]) * eps^(-2)+(-2/3 + 3/10 * Zeta[4] + 1/5 * Zeta[3]) * eps^(-1);

NI4[5,88] = "ee12|345|345|e4|5|e|";
s4[5,88] = 3;
r4[5,88] = 56/81 + 19/729 * n^(2) + 206/729 * n;
Z4[5,88] = -4 * Zeta[5] * eps^(-2)+(-7/5 * Zeta[3]^(2) + 5/2 * Zeta[6] + 3 * Zeta[5]) * eps^(-1);

NI4[5,89] = "ee12|345|345|ee|55||";
s4[5,89] = 3/8;
r4[5,89] = 400/729 + 5/729 * n^(3) + 64/729 * n^(2) + 260/729 * n;
Z4[5,89] = 1/30 * eps^(-5)-1/5 * eps^(-4)+2/5 * eps^(-3)+(13/15 - 9/5 * Zeta[3]) * eps^(-2)+(-101/30 + 3/10 * Zeta[4] + 14/5 * Zeta[3]) * eps^(-1);

NI4[5,90] = "ee12|e23|34|45|55|e|";
s4[5,90] = 6;
r4[5,90] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,90] = 1/120 * eps^(-5)-1/12 * eps^(-4)+11/24 * eps^(-3)-19/12 * eps^(-2)+14/5 * eps^(-1);

NI4[5,91] = "ee12|e23|34|55|e55||";
s4[5,91] = 3;
r4[5,91] = 416/729 + 5/729 * n^(3) + 56/729 * n^(2) + 28/81 * n;
Z4[5,91] = 1/60 * eps^(-5)-1/10 * eps^(-4)+13/60 * eps^(-3)+(-1/15 - 2/5 * Zeta[3]) * eps^(-2)+(-1/5 + 3/20 * Zeta[4] + 9/10 * Zeta[3]) * eps^(-1);

NI4[5,92] = "ee12|e23|34|e5|555||";
s4[5,92] = 2;
r4[5,92] = 1/243 * (60 + n^(2) + 20 * n) * (2 + n);
Z4[5,92] = 1/60 * eps^(-4)-13/80 * eps^(-3)+41/60 * eps^(-2)-2387/1920 * eps^(-1);

NI4[5,93] = "ee12|e23|44|455|5|e|";
s4[5,93] = 3;
r4[5,93] = 424/729 + 1/243 * n^(3) + 50/729 * n^(2) + 28/81 * n;
Z4[5,93] = 1/40 * eps^(-5)-2/15 * eps^(-4)+11/40 * eps^(-3)+(-1/30 - 1/10 * Zeta[3]) * eps^(-2)+(-2/3 - 3/20 * Zeta[4] + 7/10 * Zeta[3]) * eps^(-1);

NI4[5,94] = "ee12|e23|44|555|e5||";
s4[5,94] = 1;
r4[5,94] = 1/243 * (60 + n^(2) + 20 * n) * (2 + n);
Z4[5,94] = 7/240 * eps^(-4)-19/160 * eps^(-3)+37/960 * eps^(-2)+(103/320 - 1/5 * Zeta[3]) * eps^(-1);

NI4[5,95] = "ee12|e23|44|e55|55||";
s4[5,95] = 3/2;
r4[5,95] = 368/729 + 16/729 * n^(3) + 88/729 * n^(2) + 256/729 * n + 1/729 * n^(4);
Z4[5,95] = 1/20 * eps^(-5)-3/20 * eps^(-4)+1/20 * eps^(-3)+(1/20 + 1/10 * Zeta[3]) * eps^(-2)+(3/10 - 3/5 * Zeta[4] + 1/5 * Zeta[3]) * eps^(-1);

NI4[5,96] = "ee12|e23|45|445|5|e|";
s4[5,96] = 6;
r4[5,96] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,96] = 1/120 * eps^(-5)-1/12 * eps^(-4)+11/24 * eps^(-3)+(-19/12 + 4/5 * Zeta[3]) * eps^(-2)+(14/5 - 3/10 * Zeta[4] - 7/5 * Zeta[3]) * eps^(-1);

NI4[5,97] = "ee12|e23|45|e45|55||";
s4[5,97] = 3;
r4[5,97] = 424/729 + 1/243 * n^(3) + 50/729 * n^(2) + 28/81 * n;
Z4[5,97] = 1/60 * eps^(-5)-7/60 * eps^(-4)+19/60 * eps^(-3)+(7/60 - 9/10 * Zeta[3]) * eps^(-2)+(-9/5 + 3/20 * Zeta[4] + 23/10 * Zeta[3]) * eps^(-1);

NI4[5,98] = "ee12|e23|e4|455|55||";
s4[5,98] = 3/2;
r4[5,98] = 1/729 * (8 + n) * (22 + 5 * n) * (2 + n);
Z4[5,98] = 1/40 * eps^(-4)-13/80 * eps^(-3)+49/96 * eps^(-2)+(-841/960 - 1/10 * Zeta[3]) * eps^(-1);

NI4[5,99] = "ee12|e33|344|5|55|e|";
s4[5,99] = 3/2;
r4[5,99] = 400/729 + 5/729 * n^(3) + 64/729 * n^(2) + 260/729 * n;
Z4[5,99] = 1/15 * eps^(-5)-11/60 * eps^(-4)+(19/60 - 1/10 * Zeta[3]) * eps^(-2)+(-3/20 * Zeta[4] - 1/10 * Zeta[3]) * eps^(-1);

NI4[5,100] = "ee12|e33|345|4|55|e|";
s4[5,100] = 3;
r4[5,100] = 424/729 + 1/243 * n^(3) + 50/729 * n^(2) + 28/81 * n;
Z4[5,100] = 1/30 * eps^(-5)-11/60 * eps^(-4)+7/15 * eps^(-3)-19/60 * eps^(-2)-14/15 * eps^(-1);

NI4[5,101] = "ee12|e33|444|55|5|e|";
s4[5,101] = 1/2;
r4[5,101] = 1/243 * (56 + 3 * n^(2) + 22 * n) * (2 + n);
Z4[5,101] = 3/40 * eps^(-4)-23/240 * eps^(-3)-53/480 * eps^(-2)+(-151/960 + 1/5 * Zeta[3]) * eps^(-1);

NI4[5,102] = "ee12|e33|445|45|5|e|";
s4[5,102] = 3;
r4[5,102] = 424/729 + 1/243 * n^(3) + 50/729 * n^(2) + 28/81 * n;
Z4[5,102] = 1/30 * eps^(-5)-11/60 * eps^(-4)+7/15 * eps^(-3)+(-19/60 + 1/5 * Zeta[3]) * eps^(-2)+(-14/15 + 3/10 * Zeta[4] - 1/5 * Zeta[3]) * eps^(-1);

NI4[5,103] = "ee12|e33|445|55|e5||";
s4[5,103] = 3/2;
r4[5,103] = 128/243 + 1/81 * n^(3) + 76/729 * n^(2) + 260/729 * n;
Z4[5,103] = 1/10 * eps^(-5)-1/4 * eps^(-4)+1/10 * eps^(-3)+(3/20 + 1/10 * Zeta[3]) * eps^(-2)+(3/10 + 3/20 * Zeta[4] - 1/2 * Zeta[3]) * eps^(-1);

NI4[5,104] = "ee12|e33|445|e5|55||";
s4[5,104] = 3/2;
r4[5,104] = 1/729 * (8 + n) * (22 + 5 * n) * (2 + n);
Z4[5,104] = 7/120 * eps^(-4)-11/80 * eps^(-3)+1/160 * eps^(-2)+(293/960 + 1/10 * Zeta[3]) * eps^(-1);

NI4[5,105] = "ee12|e33|e34|5|555||";
s4[5,105] = 1;
r4[5,105] = 1/243 * (56 + 3 * n^(2) + 22 * n) * (2 + n);
Z4[5,105] = 11/240 * eps^(-4)-103/480 * eps^(-3)+197/960 * eps^(-2)+151/384 * eps^(-1);

NI4[5,106] = "ee12|e33|e44|55|55||";
s4[5,106] = 3/8;
r4[5,106] = 320/729 + 10/243 * n^(3) + 40/243 * n^(2) + 256/729 * n + 1/243 * n^(4);
Z4[5,106] = 1/5 * eps^(-5)-1/5 * eps^(-4)-1/5 * eps^(-3)+(-1/5 + 2/5 * Zeta[3]) * eps^(-2)+(-1/5 + 3/5 * Zeta[4] - 2/5 * Zeta[3]) * eps^(-1);

NI4[5,107] = "ee12|e33|e45|45|55||";
s4[5,107] = 3/2;
r4[5,107] = 128/243 + 1/81 * n^(3) + 76/729 * n^(2) + 260/729 * n;
Z4[5,107] = 1/15 * eps^(-5)-1/4 * eps^(-4)+4/15 * eps^(-3)+(1/12 - 1/10 * Zeta[3]) * eps^(-2)+(29/30 - 3/20 * Zeta[4] - 1/2 * Zeta[3]) * eps^(-1);

NI4[5,108] = "ee12|e34|334|5|55|e|";
s4[5,108] = 3;
r4[5,108] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,108] = 1/60 * eps^(-5)-1/10 * eps^(-4)+13/60 * eps^(-3)+(-1/15 + 1/5 * Zeta[3]) * eps^(-2)+(-1/5 + 3/10 * Zeta[4] - 3/5 * Zeta[3]) * eps^(-1);

NI4[5,109] = "ee12|e34|335|4|55|e|";
s4[5,109] = 3;
r4[5,109] = 440/729 + 1/243 * n^(3) + 14/243 * n^(2) + 244/729 * n;
Z4[5,109] = 1/60 * eps^(-5)-1/10 * eps^(-4)+13/60 * eps^(-3)+(-1/15 - 1/5 * Zeta[3]) * eps^(-2)+(-1/5 + 9/20 * Zeta[4] - 9/10 * Zeta[3]) * eps^(-1);

NI4[5,110] = "ee12|e34|335|5|e55||";
s4[5,110] = 3;
r4[5,110] = 424/729 + 1/243 * n^(3) + 50/729 * n^(2) + 28/81 * n;
Z4[5,110] = 1/40 * eps^(-5)-2/15 * eps^(-4)+11/40 * eps^(-3)+(-1/30 + 1/10 * Zeta[3]) * eps^(-2)+(-2/3 + 3/20 * Zeta[4] - 3/10 * Zeta[3]) * eps^(-1);

NI4[5,111] = "ee12|e34|335|e|555||";
s4[5,111] = 1;
r4[5,111] = 1/243 * (60 + n^(2) + 20 * n) * (2 + n);
Z4[5,111] = 7/240 * eps^(-4)-19/160 * eps^(-3)+37/960 * eps^(-2)+103/320 * eps^(-1);

NI4[5,112] = "ee12|e34|345|45|5|e|";
s4[5,112] = 6;
r4[5,112] = 1/729 * (22 + 5 * n)^(2);
Z4[5,112] = 3/5 * Zeta[3] * eps^(-3)+(-3/5 * Zeta[4] - 9/5 * Zeta[3]) * eps^(-2)+(21/20 * Zeta[4] + 5/2 * Zeta[3] - 23/10 * Zeta[5]) * eps^(-1);

NI4[5,113] = "ee12|e34|345|e5|55||";
s4[5,113] = 6;
r4[5,113] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,113] = 1/120 * eps^(-5)-1/12 * eps^(-4)+11/24 * eps^(-3)+(-19/12 + Zeta[3]) * eps^(-2)+(14/5 - 8/5 * Zeta[3]) * eps^(-1);

NI4[5,114] = "ee12|e34|355|44|5|e|";
s4[5,114] = 3;
r4[5,114] = 16/27 + 1/729 * n^(3) + 44/729 * n^(2) + 28/81 * n;
Z4[5,114] = 1/24 * eps^(-5)-1/6 * eps^(-4)+1/8 * eps^(-3)+(1/3 - 1/5 * Zeta[3]) * eps^(-2)+(-1/3 - 3/10 * Zeta[4] + 4/5 * Zeta[3]) * eps^(-1);

NI4[5,115] = "ee12|e34|355|45|e5||";
s4[5,115] = 6;
r4[5,115] = 448/729 + 1/729 * n^(3) + 4/81 * n^(2) + 244/729 * n;
Z4[5,115] = 1/120 * eps^(-5)-1/12 * eps^(-4)+11/24 * eps^(-3)+(-19/12 + 1/5 * Zeta[3]) * eps^(-2)+(14/5 + 3/10 * Zeta[4] - 13/5 * Zeta[3]) * eps^(-1);

NI4[5,116] = "ee12|e34|355|e4|55||";
s4[5,116] = 3;
r4[5,116] = 416/729 + 5/729 * n^(3) + 56/729 * n^(2) + 28/81 * n;
Z4[5,116] = 1/60 * eps^(-5)-1/10 * eps^(-4)+13/60 * eps^(-3)-1/15 * eps^(-2)+(-1/5 + 3/4 * Zeta[4] - 3/10 * Zeta[3]) * eps^(-1);

NI4[5,117] = "ee12|e34|555|e44|5||";
s4[5,117] = 1;
r4[5,117] = 1/243 * (60 + n^(2) + 20 * n) * (2 + n);
Z4[5,117] = 3/80 * eps^(-4)-11/96 * eps^(-3)+33/320 * eps^(-2)-11/384 * eps^(-1);

NI4[5,118] = "ee12|e34|e34|55|55||";
s4[5,118] = 3/4;
r4[5,118] = 400/729 + 5/729 * n^(3) + 64/729 * n^(2) + 260/729 * n;
Z4[5,118] = 1/30 * eps^(-5)-2/15 * eps^(-4)-1/30 * eps^(-3)+(6/5 - 6/5 * Zeta[3]) * eps^(-2)+(-17/6 - 3/10 * Zeta[4] + 14/5 * Zeta[3]) * eps^(-1);

NI4[5,119] = "ee12|e34|e35|45|55||";
s4[5,119] = 3;
r4[5,119] = 424/729 + 1/243 * n^(3) + 50/729 * n^(2) + 28/81 * n;
Z4[5,119] = 1/60 * eps^(-5)-2/15 * eps^(-4)+11/20 * eps^(-3)+(-29/30 + 1/5 * Zeta[3]) * eps^(-2)+(-13/30 - 9/20 * Zeta[4] + 9/10 * Zeta[3]) * eps^(-1);

NI4[5,120] = "ee12|ee3|334|5|555||";
s4[5,120] = 1/4;
r4[5,120] = 1/81 * (8 + n) * (2 + n)^(2);
Z4[5,120] = 1/60 * eps^(-3)-13/80 * eps^(-2)+857/1920 * eps^(-1);

NI4[5,121] = "ee12|ee3|344|55|55||";
s4[5,121] = 3/8;
r4[5,121] = 1/729 * (8 + n) * (2 + n) * (20 + n^(2) + 6 * n);
Z4[5,121] = 1/20 * eps^(-4)-3/20 * eps^(-3)+1/20 * eps^(-2)+(81/320 - 3/20 * Zeta[3]) * eps^(-1);

NI4[5,122] = "ee12|ee3|345|45|55||";
s4[5,122] = 3/4;
r4[5,122] = 1/729 * (8 + n) * (22 + 5 * n) * (2 + n);
Z4[5,122] = 1/60 * eps^(-4)-7/60 * eps^(-3)+19/60 * eps^(-2)+(-193/960 - 2/5 * Zeta[3]) * eps^(-1);

NI4[5,123] = "ee12|ee3|444|555|5||";
s4[5,123] = 1/12;
r4[5,123] = 1/81 * (8 + n) * (2 + n)^(2);
Z4[5,123] = 1/30 * eps^(-3)-3/40 * eps^(-2)-5/192 * eps^(-1);

NI4[5,124] = "ee12|ee3|445|455|5||";
s4[5,124] = 3/4;
r4[5,124] = 1/729 * (8 + n) * (22 + 5 * n) * (2 + n);
Z4[5,124] = 1/30 * eps^(-4)-1/6 * eps^(-3)+8/15 * eps^(-2)+(-25/24 + 2/5 * Zeta[3]) * eps^(-1);

(* 124 *)
Z4[_, _] :=0;

makeZ4[loop_Integer] :=  Module[{Ndia},
  Which[loop === 1, Ndia = 1, loop === 2, Ndia = 2, loop === 3,
   Ndia = 8, loop === 4, Ndia = 26, loop === 5, Ndia = 124,  True,
   Print["loop should be an integer between 1 and 5!!!"]; Abort[]];
  Return[Sum[s4[loop, i]*r4[loop, i]*Z4[loop, i], {i, 1, Ndia}]]
];

ZZ2 = 1 + (-g)^2 makeZ2[2] + (-g)^3 makeZ2[3] + (-g)^4 makeZ2[4] + (-g)^5 makeZ2[5] + (-g)^6 makeZ2[6];
ZZ4 = 1 - ((-g)^1 makeZ4[1] + (-g)^2 makeZ4[2] + (-g)^3 makeZ4[3] + (-g)^4 makeZ4[4] + (-g)^5 makeZ4[5]);
ZZg =  Normal[Series[ZZ4/ZZ2^2, {g, 0, 5}]];


gf = Collect[-g*D[Coefficient[Expand[ZZ2], eps, -1], g], g]
beta = -g*(2*eps + Collect[-2 g*D[Coefficient[Expand[ZZg], eps, -1], g], g])

N[gf]
N[beta]
Collect[N[beta/2.], g]

N[gf] /. n -> 1
N[beta] /. n -> 1
Collect[N[Expand[beta/2.] /. n -> 1], g]


